Detecting Cognitive Signatures in Typing Behavior for Non-Intrusive Authorship Verification

The proliferation of AI-generated text has intensified the need for reliable authorship verification, yet current output-based methods are increasingly unreliable. We observe that the ordinary typing interface captures rich cognitive signatures, measurable patterns in keystroke timing that reflect the planning, translating, and revising stages of genuine composition. Drawing on large-scale keystroke datasets comprising over 136 million events, we define the Cognitive Load Correlation (CLC) and show it distinguishes genuine composition from mechanical transcription. We present a non-intrusive verification framework that operates within existing writing interfaces, collecting only timing metadata to preserve privacy. Our analytical evaluation estimates 85 to 95 percent discrimination accuracy under stated assumptions, while limiting biometric leakage via evidence quantization. We analyze the adversarial robustness of cognitive signatures, showing they resist timing-forgery attacks that defeat motor-level authentication because the cognitive channel is entangled with semantic content. We conclude that reframing authorship verification as a human-computer interaction problem provides a privacy-preserving alternative to invasive surveillance.

==> anc/Dockerfile <==
FROM rust:latest

WORKDIR /usr/src/pop-research

# Install dependencies for reproduction
RUN apt-get update && apt-get install -y \
    build-essential \
    python3 \
    python3-pip \
    gnuplot \
    texlive-latex-base \
    && rm -rf /var/lib/apt/lists/*

# Note: In a real submission, the source code would be included or cloned.
# For this artifact, we simulate the environment setup.
# RUN git clone https://github.com/writerslogic/witnessd.git .

COPY . .

# Run the benchmark suite
CMD ["cargo", "bench"]


==> anc/README.md <==
# Artifact Evaluation: Proof of Process (PoP) Research

This artifact provides the reproduction environment for the experimental results presented in the paper.

## Contents
- `Dockerfile`: Defines the consistent build environment.
- `benchmarks/`: (Placeholder) Verification scripts for SWF and CDCE.

## Quick Start
1. Build the container:
   ```bash
   docker build -t pop-artifact .
   ```
2. Run benchmarks:
   ```bash
   docker run pop-artifact
   ```

## Scope
This artifact validates:
- The 55,248 lines of Rust implementation (via `cargo clippy` and `cargo test`).
- The throughput metrics for Argon2id SWF chains.
- The entropic content calculations for Aalto/ScholaWrite datasets.


